Photometric Depth Super-Resolution

This study explores the use of photometric techniques (shape-from-shading and uncalibrated photometric stereo) for upsampling the low-resolution depth map from an RGB-D sensor to the higher resolution of the companion RGB image. A single-shot variational approach is first put forward, which is effective as long as the target's reflectance is piecewise-constant. It is then shown that this dependency upon a specific reflectance model can be relaxed by focusing on a specific class of objects (e.g., faces), and delegate reflectance estimation to a deep neural network. A multi-shot strategy based on randomly varying lighting conditions is eventually discussed. It requires no training or prior on the reflectance, yet this comes at the price of a dedicated acquisition setup. Both quantitative and qualitative evaluations illustrate the effectiveness of the proposed methods on synthetic and real-world scenarios.

==> build.sh <==
#!/bin/bash

bash build_paper.sh &&\
bash build_supp.sh &&\
bash build_cv.sh &&\
bash build_summary.sh


==> build_arxiv.sh <==
#!/bin/bash

pdflatex paper_arxiv.tex &&\
bibtex paper_arxiv.aux &&\
pdflatex paper_arxiv.tex &&\
pdflatex paper_arxiv.tex


==> build_cv.sh <==
#!/bin/bash

pdflatex cover_letter.tex


==> build_paper.sh <==
#!/bin/bash

pdflatex paper_pami.tex &&\
bibtex paper_pami.aux &&\
pdflatex paper_pami.tex &&\
pdflatex paper_pami.tex


==> build_summary.sh <==
#!/bin/bash

pdflatex summary_of_changes.tex &&\
bibtex summary_of_changes.aux &&\
pdflatex summary_of_changes.tex &&\
pdflatex summary_of_changes.tex


==> build_supp.sh <==
#!/bin/bash

pdflatex supp_pami.tex &&\
bibtex supp_pami.aux &&\
pdflatex supp_pami.tex &&\
pdflatex supp_pami.tex


==> images_new_arxiv/convert_new_arxiv_img.py <==
import cv2
import os

root = 'images/'
for path, subdirs, files in os.walk(root):
    for name in files:
        if name.endswith(".png"):
            I = cv2.imread(os.path.join(path, name))
            h, w, c = I.shape
            if (h>=1800) or (w>=1800):
                scale = 1/6
            elif (h>=1200) or (w>=1200):
                scale = 1/4
            elif (h>=900) or (w>=900):
                scale = 1/3
            elif (h>=600) or (w>=600):
                scale = 1/2
            elif (h>=400) or (w>=400):
                scale = 4/5
            else:
                scale = 1


            width = int(w * scale)
            height = int(h * scale)
            dim = (width, height)

#             print(w,h, dim)
            resized = cv2.resize(I, dim)

            cv2.imwrite(os.path.join(path, name.split('.')[0]+'.jpg'), resized,  [int(cv2.IMWRITE_JPEG_QUALITY), 90])
            os.remove(os.path.join(path, name))

for file in os.listdir(root):
    if file.endswith("jpg"):
        I = cv2.imread(os.path.join(root, file))
        h, w, c = I.shape
        if (h>=2400) or (w>=2400):
            scale = 1/6
        elif (h>=1800) or (w>=1800):
            scale = 1/4
        elif (h>=1100) or (w>=1100):
            scale = 1/3
        elif (h>=540) or (w>=540):
            scale = 1/2
        else:
            scale = 1

        width = int(w * scale)
        height = int(h * scale)
        dim = (width, height)
        print(w, h, dim, scale, os.path.join(root, file))

        resized = cv2.resize(I, dim)
        cv2.imwrite(os.path.join(root, file), resized,  [int(cv2.IMWRITE_JPEG_QUALITY), 90])

